Three loop anomalous dimension of the non-singlet transversity operator in QCD

We calculate the three-loop anomalous dimension of the non-singlet transverse operator from N=1 to N=15. Using some guess we have reconstructed a general form of three-loop anomalous dimension for arbitrary Mellin moment N. Obtained result is transformed into Bjorken-x space by an inverse Mellin transformation. The final expressions are presented in both Mellin-N and Bjorken-x space.

==> result.h <==
********************************************************************************
*
* V.N. Velizhanin
*
* arXiv:hep-ph/1203.xxxx
*
* Three loop anomalous dimension of the non-singlet transversity operator in QCD
*
* This file contains the Mellin N results for non-singlet transversity anomalous 
* dimensions up to three loops as given in eqs.(4.2)--(4.6) and the results for 
* the non-singlet transversity splitting function in Bjorken x-space as given
* in eqs.(5.6)--(5.11). In Bjorken x-space all divergencies for x -> 1 are
* understood in the sense of +-distributions.
*
********************************************************************************
*
* Notation:
*
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* 
********************************************************************************

L   gTRqq0 =

       + theta( - 2 + N)*cf * (
          - 3
          + 4*S(R(1),N)
          );

L   gTRqq1p =

       + theta( - 2 + N)*cf*nf * (
          + 1/3
          - 40/9*S(R(1),N)
          + 8/3*S(R(2),N)
          )

       + theta( - 2 + N)*cf^2 * (
          - 3/2
          + 16*S(R(-3),N)
          - 32*S(R(1,-2),N)
          - 16*S(R(1,2),N)
          + 12*S(R(2),N)
          - 16*S(R(2,1),N)
          )

       + theta( - 2 + N)*ca*cf * (
          - 17/6
          - 8*S(R(-3),N)
          + 268/9*S(R(1),N)
          + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N)
          + 8*S(R(3),N)
          );

L   gTRqq2p =

       + theta( - 2 + N)*cf*nf^2 * (
          + 17/9
          + 8/9*S(R(1), - 1 + N)
          + 8/9*S(R(1),1 + N)
          - 64/27*S(R(1),N)
          - 80/27*S(R(2),N)
          + 16/9*S(R(3),N)
          )

       + theta( - 2 + N)*cf^2*nf * (
          + 23
          + 64/3*S(R(-4),N)
          - 320/9*S(R(-3),N)
          + 64/3*S(R(-3,1),N)
          - 110/3*S(R(1),N)
          - 64/3*S(R(1,-3),N)
          + 640/9*S(R(1,-2),N)
          - 128/3*S(R(1,-2,1),N)
          - 16/3*S(R(1,1), - 1 + N)
          - 16/3*S(R(1,1),1 + N)
          + 32/3*S(R(1,1),N)
          + 320/9*S(R(1,2),N)
          - 128/3*S(R(1,3),N)
          + 16/3*S(R(2),1 + N)
          - 12*S(R(2),N)
          - 64/3*S(R(2,-2),N)
          + 320/9*S(R(2,1),N)
          - 64/3*S(R(2,2),N)
          + 16*S(R(3),N)
          - 64/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 2 + N)*cf^2*z3*nf * (
          - 24
          + 32*S(R(1),N)
          )

       + theta( - 2 + N)*cf^3 * (
          - 29/2
          + 192*S(R(-5),N)
          + 144*S(R(-4),N)
          - 384*S(R(-4,1),N)
          - 64*S(R(-3,-2),N)
          + 96*S(R(-3,1),N)
          - 64*S(R(-3,2),N)
          + 48*S(R(-2),N)
          - 192*S(R(-2,-3),N)
          + 384*S(R(-2,1,-2),N)
          - 704*S(R(1,-4),N)
          - 96*S(R(1,-3), - 1 + N)
          - 96*S(R(1,-3),1 + N)
          + 96*S(R(1,-3),N)
          + 1024*S(R(1,-3,1),N)
          + 16*S(R(1,-2), - 1 + N)
          + 16*S(R(1,-2),1 + N)
          - 32*S(R(1,-2),N)
          - 256*S(R(1,-2,-2),N)
          + 32*S(R(1,-2,1), - 2 + N)
          + 64*S(R(1,-2,1), - 1 + N)
          + 64*S(R(1,-2,1),1 + N)
          + 32*S(R(1,-2,1),2 + N)
          - 384*S(R(1,-2,1),N)
          + 128*S(R(1,-2,2),N)
          - 128*S(R(1,1), - 1 + N)
          - 128*S(R(1,1),1 + N)
          + 256*S(R(1,1),N)
          + 1280*S(R(1,1,-3),N)
          - 32*S(R(1,1,-2), - 2 + N)
          + 128*S(R(1,1,-2), - 1 + N)
          + 128*S(R(1,1,-2),1 + N)
          - 32*S(R(1,1,-2),2 + N)
          - 192*S(R(1,1,-2),N)
          - 1536*S(R(1,1,-2,1),N)
          + 256*S(R(1,2,-2),N)
          + 128*S(R(1,2,2),N)
          - 192*S(R(1,3),N)
          + 256*S(R(1,3,1),N)
          + 128*S(R(1,4),N)
          + 128*S(R(2),1 + N)
          - 122*S(R(2),N)
          - 832*S(R(2,-3),N)
          - 128*S(R(2,-2),1 + N)
          + 32*S(R(2,-2),2 + N)
          + 896*S(R(2,-2,1),N)
          - 32*S(R(2,1), - 1 + N)
          + 32*S(R(2,1),1 + N)
          + 256*S(R(2,1,-2),N)
          + 128*S(R(2,1,2),N)
          - 96*S(R(2,2),N)
          + 128*S(R(2,2,1),N)
          - 64*S(R(2,3),N)
          - 16*S(R(3),1 + N)
          + 68*S(R(3),N)
          - 192*S(R(3,-2),N)
          + 128*S(R(3,1),1 + N)
          - 32*S(R(3,1),2 + N)
          - 96*S(R(3,1),N)
          + 128*S(R(3,1,1),N)
          - 128*S(R(3,2),N)
          - 96*S(R(4),1 + N)
          + 96*S(R(4),N)
          - 64*S(R(4,1),N)
          - 64*S(R(5),N)
          )

       + theta( - 2 + N)*cf^3*z3 * (
          - 120
          - 192*S(R(-2),N)
          + 32*S(R(1), - 2 + N)
          - 32*S(R(1), - 1 + N)
          - 32*S(R(1),1 + N)
          + 32*S(R(1),2 + N)
          )

       + theta( - 2 + N)*ca*cf*nf * (
          - 20
          - 32/3*S(R(-4),N)
          + 160/9*S(R(-3),N)
          - 32/3*S(R(-3,1),N)
          - 88/9*S(R(1), - 1 + N)
          - 88/9*S(R(1),1 + N)
          - 308/27*S(R(1),N)
          + 32/3*S(R(1,-3),N)
          - 320/9*S(R(1,-2),N)
          + 64/3*S(R(1,-2,1),N)
          + 4/3*S(R(1,1), - 1 + N)
          + 4/3*S(R(1,1),1 + N)
          - 8/3*S(R(1,1),N)
          + 16*S(R(1,3),N)
          - 4/3*S(R(2),1 + N)
          + 1372/27*S(R(2),N)
          + 32/3*S(R(2,-2),N)
          - 112/3*S(R(3),N)
          - 16/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 2 + N)*ca*cf*z3*nf * (
          + 24
          - 32*S(R(1),N)
          )

       + theta( - 2 + N)*ca*cf^2 * (
          - 151/4
          - 160*S(R(-5),N)
          - 712/3*S(R(-4),N)
          + 320*S(R(-4,1),N)
          + 2144/9*S(R(-3),N)
          - 32*S(R(-3,-2),N)
          - 496/3*S(R(-3,1),N)
          + 32*S(R(-3,2),N)
          - 72*S(R(-2),N)
          + 160*S(R(-2,-3),N)
          - 96*S(R(-2,-2),N)
          + 128*S(R(-2,-2,1),N)
          - 448*S(R(-2,1,-2),N)
          + 544*S(R(1,-4),N)
          + 48*S(R(1,-3), - 1 + N)
          + 48*S(R(1,-3),1 + N)
          + 208/3*S(R(1,-3),N)
          - 1024*S(R(1,-3,1),N)
          - 24*S(R(1,-2), - 1 + N)
          - 24*S(R(1,-2),1 + N)
          - 3856/9*S(R(1,-2),N)
          + 512*S(R(1,-2,-2),N)
          - 48*S(R(1,-2,1), - 2 + N)
          - 48*S(R(1,-2,1),2 + N)
          + 1280/3*S(R(1,-2,1),N)
          - 64*S(R(1,-2,2),N)
          + 556/3*S(R(1,1), - 1 + N)
          + 556/3*S(R(1,1),1 + N)
          - 1112/3*S(R(1,1),N)
          - 1152*S(R(1,1,-3),N)
          + 48*S(R(1,1,-2), - 2 + N)
          - 96*S(R(1,1,-2), - 1 + N)
          - 96*S(R(1,1,-2),1 + N)
          + 48*S(R(1,1,-2),2 + N)
          + 96*S(R(1,1,-2),N)
          + 1792*S(R(1,1,-2,1),N)
          + 256*S(R(1,1,3),N)
          - 2144/9*S(R(1,2),N)
          - 128*S(R(1,2,-2),N)
          + 992/3*S(R(1,3),N)
          - 256*S(R(1,3,1),N)
          - 352*S(R(1,4),N)
          - 556/3*S(R(2),1 + N)
          + 286*S(R(2),N)
          + 672*S(R(2,-3),N)
          + 96*S(R(2,-2),1 + N)
          - 48*S(R(2,-2),2 + N)
          + 352/3*S(R(2,-2),N)
          - 960*S(R(2,-2,1),N)
          + 48*S(R(2,1), - 1 + N)
          - 48*S(R(2,1),1 + N)
          - 2144/9*S(R(2,1),N)
          - 128*S(R(2,1,-2),N)
          + 352/3*S(R(2,2),N)
          - 160*S(R(2,3),N)
          + 24*S(R(3),1 + N)
          - 128*S(R(3),N)
          + 160*S(R(3,-2),N)
          - 96*S(R(3,1),1 + N)
          + 48*S(R(3,1),2 + N)
          + 208/3*S(R(3,1),N)
          - 32*S(R(3,2),N)
          + 48*S(R(4),1 + N)
          + 40/3*S(R(4),N)
          - 32*S(R(4,1),N)
          + 160*S(R(5),N)
          )

       + theta( - 2 + N)*ca*cf^2*z3 * (
          + 180
          + 288*S(R(-2),N)
          - 48*S(R(1), - 2 + N)
          + 48*S(R(1), - 1 + N)
          + 48*S(R(1),1 + N)
          - 48*S(R(1),2 + N)
          )

       + theta( - 2 + N)*ca^2*cf * (
          + 1657/36
          + 32*S(R(-5),N)
          + 248/3*S(R(-4),N)
          - 64*S(R(-4,1),N)
          - 1072/9*S(R(-3),N)
          + 32*S(R(-3,-2),N)
          + 176/3*S(R(-3,1),N)
          + 24*S(R(-2),N)
          - 32*S(R(-2,-3),N)
          + 48*S(R(-2,-2),N)
          - 64*S(R(-2,-2,1),N)
          + 128*S(R(-2,1,-2),N)
          + 242/9*S(R(1), - 1 + N)
          + 242/9*S(R(1),1 + N)
          + 986/9*S(R(1),N)
          - 96*S(R(1,-4),N)
          - 176/3*S(R(1,-3),N)
          + 256*S(R(1,-3,1),N)
          + 8*S(R(1,-2), - 1 + N)
          + 8*S(R(1,-2),1 + N)
          + 2000/9*S(R(1,-2),N)
          - 192*S(R(1,-2,-2),N)
          + 16*S(R(1,-2,1), - 2 + N)
          - 16*S(R(1,-2,1), - 1 + N)
          - 16*S(R(1,-2,1),1 + N)
          + 16*S(R(1,-2,1),2 + N)
          - 352/3*S(R(1,-2,1),N)
          - 160/3*S(R(1,1), - 1 + N)
          - 160/3*S(R(1,1),1 + N)
          + 320/3*S(R(1,1),N)
          + 256*S(R(1,1,-3),N)
          - 16*S(R(1,1,-2), - 2 + N)
          + 16*S(R(1,1,-2), - 1 + N)
          + 16*S(R(1,1,-2),1 + N)
          - 16*S(R(1,1,-2),2 + N)
          - 512*S(R(1,1,-2,1),N)
          - 128*S(R(1,1,3),N)
          - 88*S(R(1,3),N)
          + 128*S(R(1,3,1),N)
          + 96*S(R(1,4),N)
          + 160/3*S(R(2),1 + N)
          - 5612/27*S(R(2),N)
          - 128*S(R(2,-3),N)
          - 16*S(R(2,-2),1 + N)
          + 16*S(R(2,-2),2 + N)
          - 176/3*S(R(2,-2),N)
          + 256*S(R(2,-2,1),N)
          - 16*S(R(2,1), - 1 + N)
          + 16*S(R(2,1),1 + N)
          + 64*S(R(2,3),N)
          - 8*S(R(3),1 + N)
          + 1628/9*S(R(3),N)
          - 32*S(R(3,-2),N)
          + 16*S(R(3,1),1 + N)
          - 16*S(R(3,1),2 + N)
          + 88/3*S(R(3,1),N)
          - 248/3*S(R(4),N)
          - 32*S(R(4,1),N)
          - 32*S(R(5),N)
          )

       + theta( - 2 + N)*ca^2*cf*z3 * (
          - 60
          - 96*S(R(-2),N)
          + 16*S(R(1), - 2 + N)
          - 16*S(R(1), - 1 + N)
          - 16*S(R(1),1 + N)
          + 16*S(R(1),2 + N)
          );

L   gTRqq1m =

       + theta( - 3 + N)*cf*nf * (
          + 1/3
          - 40/9*S(R(1),N)
          + 8/3*S(R(2),N)
          )

       + theta( - 3 + N)*cf^2 * (
          - 3/2
          + 16*S(R(-3),N)
          + 1/2*S(R(1), - 1 + N)
          + 1/2*S(R(1),1 + N)
          - S(R(1),N)
          - 32*S(R(1,-2),N)
          - 16*S(R(1,2),N)
          + 12*S(R(2),N)
          - 16*S(R(2,1),N)
          )

       + theta( - 3 + N)*ca*cf * (
          - 17/6
          - 8*S(R(-3),N)
          - 4*S(R(1), - 1 + N)
          - 4*S(R(1),1 + N)
          + 340/9*S(R(1),N)
          + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N)
          + 8*S(R(3),N)
          );

L   gTRqq2m =

       + theta( - 3 + N)*cf*nf^2 * (
          + 17/9
          + 8/9*S(R(1), - 1 + N)
          + 8/9*S(R(1),1 + N)
          - 64/27*S(R(1),N)
          - 80/27*S(R(2),N)
          + 16/9*S(R(3),N)
          )

       + theta( - 3 + N)*cf^2*nf * (
          + 23
          + 64/3*S(R(-4),N)
          - 320/9*S(R(-3),N)
          + 64/3*S(R(-3,1),N)
          - 112/9*S(R(1), - 1 + N)
          - 112/9*S(R(1),1 + N)
          - 106/9*S(R(1),N)
          - 64/3*S(R(1,-3),N)
          + 640/9*S(R(1,-2),N)
          - 128/3*S(R(1,-2,1),N)
          + 16/3*S(R(1,1), - 1 + N)
          + 16/3*S(R(1,1),1 + N)
          - 32/3*S(R(1,1),N)
          + 320/9*S(R(1,2),N)
          - 128/3*S(R(1,3),N)
          + 16/3*S(R(2),1 + N)
          - 12*S(R(2),N)
          - 64/3*S(R(2,-2),N)
          + 320/9*S(R(2,1),N)
          - 64/3*S(R(2,2),N)
          + 16*S(R(3),N)
          - 64/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*cf^2*z3*nf * (
          - 24
          + 32*S(R(1),N)
          )

       + theta( - 3 + N)*cf^3 * (
          - 29/2
          + 192*S(R(-5),N)
          + 144*S(R(-4),N)
          - 384*S(R(-4,1),N)
          - 64*S(R(-3,-2),N)
          + 96*S(R(-3,1),N)
          - 64*S(R(-3,2),N)
          + 48*S(R(-2),N)
          - 192*S(R(-2,-3),N)
          + 384*S(R(-2,1,-2),N)
          - 208/3*S(R(1), - 1 + N)
          - 208/3*S(R(1),1 + N)
          + 416/3*S(R(1),N)
          - 704*S(R(1,-4),N)
          - 32/3*S(R(1,-3), - 2 + N)
          + 32/3*S(R(1,-3), - 1 + N)
          + 32/3*S(R(1,-3),1 + N)
          - 32/3*S(R(1,-3),2 + N)
          - 96*S(R(1,-3),N)
          + 1024*S(R(1,-3,1),N)
          + 16/3*S(R(1,-2), - 2 + N)
          - 16*S(R(1,-2), - 1 + N)
          - 16*S(R(1,-2),1 + N)
          + 16/3*S(R(1,-2),2 + N)
          + 64/3*S(R(1,-2),N)
          - 256*S(R(1,-2,-2),N)
          + 32/3*S(R(1,-2,1), - 2 + N)
          + 832/3*S(R(1,-2,1), - 1 + N)
          + 832/3*S(R(1,-2,1),1 + N)
          + 32/3*S(R(1,-2,1),2 + N)
          - 768*S(R(1,-2,1),N)
          + 128*S(R(1,-2,2),N)
          - 16/3*S(R(1,1), - 1 + N)
          - 16/3*S(R(1,1),1 + N)
          + 32/3*S(R(1,1),N)
          + 1280*S(R(1,1,-3),N)
          + 32/3*S(R(1,1,-2), - 2 + N)
          - 896/3*S(R(1,1,-2), - 1 + N)
          - 896/3*S(R(1,1,-2),1 + N)
          + 32/3*S(R(1,1,-2),2 + N)
          + 576*S(R(1,1,-2),N)
          - 1536*S(R(1,1,-2,1),N)
          - 32*S(R(1,2), - 1 + N)
          - 32*S(R(1,2),1 + N)
          + 64*S(R(1,2),N)
          + 256*S(R(1,2,-2),N)
          + 128*S(R(1,2,2),N)
          - 192*S(R(1,3),N)
          + 256*S(R(1,3,1),N)
          + 128*S(R(1,4),N)
          - 16/3*S(R(2), - 1 + N)
          + 176/3*S(R(2),1 + N)
          - 142/3*S(R(2),N)
          - 832*S(R(2,-3),N)
          + 896/3*S(R(2,-2),1 + N)
          - 32/3*S(R(2,-2),2 + N)
          - 384*S(R(2,-2),N)
          + 896*S(R(2,-2,1),N)
          - 64/3*S(R(2,1), - 1 + N)
          - 128/3*S(R(2,1),1 + N)
          + 64*S(R(2,1),N)
          + 256*S(R(2,1,-2),N)
          + 128*S(R(2,1,2),N)
          - 96*S(R(2,2),N)
          + 128*S(R(2,2,1),N)
          - 64*S(R(2,3),N)
          - 32/3*S(R(3), - 1 + N)
          + 208/3*S(R(3),1 + N)
          + 16/3*S(R(3),2 + N)
          - 12*S(R(3),N)
          - 192*S(R(3,-2),N)
          - 896/3*S(R(3,1),1 + N)
          + 32/3*S(R(3,1),2 + N)
          + 288*S(R(3,1),N)
          + 128*S(R(3,1,1),N)
          - 128*S(R(3,2),N)
          + 32/3*S(R(4),1 + N)
          - 32/3*S(R(4),2 + N)
          - 64*S(R(4,1),N)
          - 64*S(R(5),N)
          )

       + theta( - 3 + N)*cf^3*z3 * (
          - 120
          - 192*S(R(-2),N)
          + 288*S(R(1), - 1 + N)
          + 288*S(R(1),1 + N)
          - 576*S(R(1),N)
          )

       + theta( - 3 + N)*ca*cf*nf * (
          - 20
          - 32/3*S(R(-4),N)
          + 160/9*S(R(-3),N)
          - 32/3*S(R(-3,1),N)
          - 32/9*S(R(1), - 1 + N)
          - 32/9*S(R(1),1 + N)
          - 644/27*S(R(1),N)
          + 32/3*S(R(1,-3),N)
          - 320/9*S(R(1,-2),N)
          + 64/3*S(R(1,-2,1),N)
          - 4*S(R(1,1), - 1 + N)
          - 4*S(R(1,1),1 + N)
          + 8*S(R(1,1),N)
          + 16*S(R(1,3),N)
          - 4/3*S(R(2),1 + N)
          + 1372/27*S(R(2),N)
          + 32/3*S(R(2,-2),N)
          - 112/3*S(R(3),N)
          - 16/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*ca*cf*z3*nf * (
          + 24
          - 32*S(R(1),N)
          )

       + theta( - 3 + N)*ca*cf^2 * (
          - 151/4
          - 160*S(R(-5),N)
          - 712/3*S(R(-4),N)
          + 320*S(R(-4,1),N)
          + 2144/9*S(R(-3),N)
          - 32*S(R(-3,-2),N)
          - 496/3*S(R(-3,1),N)
          + 32*S(R(-3,2),N)
          - 72*S(R(-2),N)
          + 160*S(R(-2,-3),N)
          - 96*S(R(-2,-2),N)
          + 128*S(R(-2,-2,1),N)
          - 448*S(R(-2,1,-2),N)
          + 1744/9*S(R(1), - 1 + N)
          + 1744/9*S(R(1),1 + N)
          - 3488/9*S(R(1),N)
          + 544*S(R(1,-4),N)
          + 16/3*S(R(1,-3), - 2 + N)
          - 16/3*S(R(1,-3), - 1 + N)
          - 16/3*S(R(1,-3),1 + N)
          + 16/3*S(R(1,-3),2 + N)
          + 496/3*S(R(1,-3),N)
          - 1024*S(R(1,-3,1),N)
          + 8/3*S(R(1,-2), - 2 + N)
          + 8/3*S(R(1,-2), - 1 + N)
          + 8/3*S(R(1,-2),1 + N)
          + 8/3*S(R(1,-2),2 + N)
          - 4384/9*S(R(1,-2),N)
          + 512*S(R(1,-2,-2),N)
          - 16/3*S(R(1,-2,1), - 2 + N)
          - 1280/3*S(R(1,-2,1), - 1 + N)
          - 1280/3*S(R(1,-2,1),1 + N)
          - 16/3*S(R(1,-2,1),2 + N)
          + 3584/3*S(R(1,-2,1),N)
          - 64*S(R(1,-2,2),N)
          + 100/3*S(R(1,1), - 1 + N)
          + 100/3*S(R(1,1),1 + N)
          - 200/3*S(R(1,1),N)
          - 1152*S(R(1,1,-3),N)
          - 16/3*S(R(1,1,-2), - 2 + N)
          + 1312/3*S(R(1,1,-2), - 1 + N)
          + 1312/3*S(R(1,1,-2),1 + N)
          - 16/3*S(R(1,1,-2),2 + N)
          - 864*S(R(1,1,-2),N)
          + 1792*S(R(1,1,-2,1),N)
          + 256*S(R(1,1,3),N)
          + 16*S(R(1,2), - 1 + N)
          + 16*S(R(1,2),1 + N)
          - 2432/9*S(R(1,2),N)
          - 128*S(R(1,2,-2),N)
          + 992/3*S(R(1,3),N)
          - 256*S(R(1,3,1),N)
          - 352*S(R(1,4),N)
          + 8*S(R(2), - 1 + N)
          - 124*S(R(2),1 + N)
          + 650/3*S(R(2),N)
          + 672*S(R(2,-3),N)
          - 1312/3*S(R(2,-2),1 + N)
          + 16/3*S(R(2,-2),2 + N)
          + 1792/3*S(R(2,-2),N)
          - 960*S(R(2,-2,1),N)
          + 32/3*S(R(2,1), - 1 + N)
          + 64/3*S(R(2,1),1 + N)
          - 2432/9*S(R(2,1),N)
          - 128*S(R(2,1,-2),N)
          + 352/3*S(R(2,2),N)
          - 160*S(R(2,3),N)
          + 16/3*S(R(3), - 1 + N)
          - 40*S(R(3),1 + N)
          + 8/3*S(R(3),2 + N)
          - 72*S(R(3),N)
          + 160*S(R(3,-2),N)
          + 1312/3*S(R(3,1),1 + N)
          - 16/3*S(R(3,1),2 + N)
          - 1232/3*S(R(3,1),N)
          - 32*S(R(3,2),N)
          - 16/3*S(R(4),1 + N)
          + 16/3*S(R(4),2 + N)
          + 184/3*S(R(4),N)
          - 32*S(R(4,1),N)
          + 160*S(R(5),N)
          )

       + theta( - 3 + N)*ca*cf^2*z3 * (
          + 180
          + 288*S(R(-2),N)
          - 432*S(R(1), - 1 + N)
          - 432*S(R(1),1 + N)
          + 864*S(R(1),N)
          )

       + theta( - 3 + N)*ca^2*cf * (
          + 1657/36
          + 32*S(R(-5),N)
          + 248/3*S(R(-4),N)
          - 64*S(R(-4,1),N)
          - 1072/9*S(R(-3),N)
          + 32*S(R(-3,-2),N)
          + 176/3*S(R(-3,1),N)
          + 24*S(R(-2),N)
          - 32*S(R(-2,-3),N)
          + 48*S(R(-2,-2),N)
          - 64*S(R(-2,-2,1),N)
          + 128*S(R(-2,1,-2),N)
          - 158/3*S(R(1), - 1 + N)
          - 158/3*S(R(1),1 + N)
          + 806/3*S(R(1),N)
          - 96*S(R(1,-4),N)
          - 176/3*S(R(1,-3),N)
          + 256*S(R(1,-3,1),N)
          - 8/3*S(R(1,-2), - 2 + N)
          + 8/3*S(R(1,-2), - 1 + N)
          + 8/3*S(R(1,-2),1 + N)
          - 8/3*S(R(1,-2),2 + N)
          + 2144/9*S(R(1,-2),N)
          - 192*S(R(1,-2,-2),N)
          + 144*S(R(1,-2,1), - 1 + N)
          + 144*S(R(1,-2,1),1 + N)
          - 1216/3*S(R(1,-2,1),N)
          - 8*S(R(1,1), - 1 + N)
          - 8*S(R(1,1),1 + N)
          + 16*S(R(1,1),N)
          + 256*S(R(1,1,-3),N)
          - 144*S(R(1,1,-2), - 1 + N)
          - 144*S(R(1,1,-2),1 + N)
          + 288*S(R(1,1,-2),N)
          - 512*S(R(1,1,-2,1),N)
          - 128*S(R(1,1,3),N)
          - 88*S(R(1,3),N)
          + 128*S(R(1,3,1),N)
          + 96*S(R(1,4),N)
          - 8/3*S(R(2), - 1 + N)
          + 40*S(R(2),1 + N)
          - 5180/27*S(R(2),N)
          - 128*S(R(2,-3),N)
          + 144*S(R(2,-2),1 + N)
          - 608/3*S(R(2,-2),N)
          + 256*S(R(2,-2,1),N)
          + 64*S(R(2,3),N)
          + 8/3*S(R(3),1 + N)
          - 8/3*S(R(3),2 + N)
          + 1556/9*S(R(3),N)
          - 32*S(R(3,-2),N)
          - 144*S(R(3,1),1 + N)
          + 520/3*S(R(3,1),N)
          - 248/3*S(R(4),N)
          - 32*S(R(4,1),N)
          - 32*S(R(5),N)
          )

       + theta( - 3 + N)*ca^2*cf*z3 * (
          - 60
          - 96*S(R(-2),N)
          + 144*S(R(1), - 1 + N)
          + 144*S(R(1),1 + N)
          - 288*S(R(1),N)
          );

*
********************************************************************************
*

L   PTRqq0 =

       + cf * (
          - 4
          + 4*[1-x]^-1
          )

       + delta_(1 - x)*cf * (
          + 3
          );

L   PTRqq1p =

       + cf*nf * (
          + 40/9
          - 40/9*[1-x]^-1
          )

       + cf^2*z2 * (
          + 16
          - 16*[1+x]^-1
          )

       + ca*cf * (
          - 268/9
          + 268/9*[1-x]^-1
          )

       + ca*cf*z2 * (
          - 8*[1-x]^-1
          + 8*[1+x]^-1
          )

       + delta_(1 - x)*z2*nf*cf * (
          - 8/3
          )

       + delta_(1 - x)*z2*cf*ca * (
          + 44/3
          )

       + delta_(1 - x)*z2*cf^2 * (
          - 12
          )

       + delta_(1 - x)*z3*cf*ca * (
          - 12
          )

       + delta_(1 - x)*z3*cf^2 * (
          + 24
          )

       + delta_(1 - x)*nf*cf * (
          - 1/3
          )

       + delta_(1 - x)*cf*ca * (
          + 17/6
          )

       + delta_(1 - x)*cf^2 * (
          + 3/2
          )

       + H(R(-1,0),x)*cf^2 * (
          + 32
          - 32*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf * (
          - 16
          + 16*[1+x]^-1
          )

       + H(R(0),x)*cf*nf * (
          + 8/3
          - 8/3*[1-x]^-1
          )

       + H(R(0),x)*cf^2 * (
          + 12
          - 12*[1-x]^-1
          )

       + H(R(0),x)*ca*cf * (
          - 44/3
          + 44/3*[1-x]^-1
          )

       + H(R(0,0),x)*cf^2 * (
          - 16
          + 16*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf * (
          + 8*[1-x]^-1
          - 8*[1+x]^-1
          )

       + H(R(1,0),x)*cf^2 * (
          - 16
          + 16*[1-x]^-1
          )

       + H(R(2),x)*cf^2 * (
          - 16
          + 16*[1-x]^-1
          );

L   PTRqq2p =

       + cf*nf^2 * (
          + 40/27
          - 16/27*[1-x]^-1
          - 8/9*x
          )

       + cf^2*nf * (
          + 110/3
          - 110/3*[1-x]^-1
          )

       + cf^2*z3*nf * (
          - 64/3
          + 160/3*[1-x]^-1
          - 32*[1+x]^-1
          )

       + cf^2*z2*nf * (
          - 320/9
          + 320/9*[1+x]^-1
          )

       + cf^3*z3 * (
          + 144
          - 144*[1+x]^-1
          + 240*x
          - 16*x^2
          )

       + cf^3*z2 * (
          - 32
          - 16*x
          )

       + cf^3*z2^2 * (
          - 704/5
          + 144/5*[1-x]^-1
          + 112*[1+x]^-1
          )

       + ca*cf*nf * (
          + 572/27
          - 836/27*[1-x]^-1
          + 88/9*x
          )

       + ca*cf*z3*nf * (
          + 32
          - 48*[1-x]^-1
          + 16*[1+x]^-1
          )

       + ca*cf*z2*nf * (
          + 160/9*[1-x]^-1
          - 160/9*[1+x]^-1
          )

       + ca*cf^2*z3 * (
          - 824/3
          + 80/3*[1-x]^-1
          + 248*[1+x]^-1
          - 120*x
          + 24*x^2
          )

       + ca*cf^2*z2 * (
          + 2576/9
          - 2144/9*[1+x]^-1
          + 24*x
          )

       + ca*cf^2*z2^2 * (
          + 512/5
          - 552/5*[1-x]^-1
          + 8*[1+x]^-1
          )

       + ca^2*cf * (
          - 1228/9
          + 490/3*[1-x]^-1
          - 242/9*x
          )

       + ca^2*cf*z3 * (
          + 72
          + 16*[1-x]^-1
          - 88*[1+x]^-1
          - 8*x^2
          )

       + ca^2*cf*z2 * (
          - 16
          - 1072/9*[1-x]^-1
          + 1072/9*[1+x]^-1
          - 8*x
          )

       + ca^2*cf*z2^2 * (
          - 224/5
          + 384/5*[1-x]^-1
          - 32*[1+x]^-1
          )

       + delta_(1 - x)*z2*z3*cf^2*ca * (
          + 16
          )

       + delta_(1 - x)*z2*z3*cf^3 * (
          - 32
          )

       + delta_(1 - x)*z2*nf*cf*ca * (
          - 1336/27
          )

       + delta_(1 - x)*z2*nf*cf^2 * (
          + 20/3
          )

       + delta_(1 - x)*z2*nf^2*cf * (
          + 80/27
          )

       + delta_(1 - x)*z2*cf*ca^2 * (
          + 4496/27
          )

       + delta_(1 - x)*z2*cf^2*ca * (
          - 410/3
          )

       + delta_(1 - x)*z2*cf^3 * (
          + 18
          )

       + delta_(1 - x)*z2^2*nf*cf*ca * (
          + 4/5
          )

       + delta_(1 - x)*z2^2*nf*cf^2 * (
          + 232/15
          )

       + delta_(1 - x)*z2^2*cf*ca^2 * (
          - 2
          )

       + delta_(1 - x)*z2^2*cf^2*ca * (
          - 988/15
          )

       + delta_(1 - x)*z2^2*cf^3 * (
          + 288/5
          )

       + delta_(1 - x)*z3*nf*cf*ca * (
          + 200/9
          )

       + delta_(1 - x)*z3*nf*cf^2 * (
          - 136/3
          )

       + delta_(1 - x)*z3*nf^2*cf * (
          - 16/9
          )

       + delta_(1 - x)*z3*cf*ca^2 * (
          - 1552/9
          )

       + delta_(1 - x)*z3*cf^2*ca * (
          + 844/3
          )

       + delta_(1 - x)*z3*cf^3 * (
          + 68
          )

       + delta_(1 - x)*nf*cf*ca * (
          + 20
          )

       + delta_(1 - x)*nf*cf^2 * (
          - 23
          )

       + delta_(1 - x)*nf^2*cf * (
          - 17/9
          )

       + delta_(1 - x)*cf*ca^2 * (
          - 1657/36
          + 40*z5
          )

       + delta_(1 - x)*cf^2*ca * (
          + 151/4
          + 120*z5
          )

       + delta_(1 - x)*cf^3 * (
          + 29/2
          - 240*z5
          )

       + H(R(-3,0),x)*cf^3 * (
          + 256
          - 64*[1-x]^-1
          - 192*[1+x]^-1
          )

       + H(R(-3,0),x)*ca*cf^2 * (
          - 128
          - 32*[1-x]^-1
          + 160*[1+x]^-1
          )

       + H(R(-3,0),x)*ca^2*cf * (
          + 32*[1-x]^-1
          - 32*[1+x]^-1
          )

       + H(R(-2),x)*cf^3*z2 * (
          - 1216
          + 192*[1-x]^-1
          + 1024*[1+x]^-1
          )

       + H(R(-2),x)*ca*cf^2*z2 * (
          + 1120
          - 96*[1-x]^-1
          - 1024*[1+x]^-1
          )

       + H(R(-2),x)*ca^2*cf*z2 * (
          - 256
          + 256*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*cf^3 * (
          - 640
          + 384*[1-x]^-1
          + 256*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*ca*cf^2 * (
          + 576
          - 448*[1-x]^-1
          - 128*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*ca^2*cf * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(-2,0),x)*cf^2*nf * (
          - 64/3
          + 64/3*[1+x]^-1
          )

       + H(R(-2,0),x)*cf^3 * (
          - 96
          + 96*[1+x]^-1
          + 96*x
          + 32*x^2
          )

       + H(R(-2,0),x)*ca*cf*nf * (
          + 32/3
          - 32/3*[1+x]^-1
          )

       + H(R(-2,0),x)*ca*cf^2 * (
          + 208/3
          + 96*[1-x]^-1
          - 496/3*[1+x]^-1
          - 48*x
          - 48*x^2
          )

       + H(R(-2,0),x)*ca^2*cf * (
          - 32/3
          - 48*[1-x]^-1
          + 176/3*[1+x]^-1
          + 16*x^2
          )

       + H(R(-2,0,0),x)*cf^3 * (
          + 1024
          - 192*[1-x]^-1
          - 832*[1+x]^-1
          )

       + H(R(-2,0,0),x)*ca*cf^2 * (
          - 832
          + 160*[1-x]^-1
          + 672*[1+x]^-1
          )

       + H(R(-2,0,0),x)*ca^2*cf * (
          + 160
          - 32*[1-x]^-1
          - 128*[1+x]^-1
          )

       + H(R(-2,2),x)*cf^3 * (
          + 896
          - 896*[1+x]^-1
          )

       + H(R(-2,2),x)*ca*cf^2 * (
          - 832
          - 128*[1-x]^-1
          + 960*[1+x]^-1
          )

       + H(R(-2,2),x)*ca^2*cf * (
          + 192
          + 64*[1-x]^-1
          - 256*[1+x]^-1
          )

       + H(R(-1),x)*cf^2*z2*nf * (
          - 128/3
          + 128/3*[1+x]^-1
          )

       + H(R(-1),x)*cf^3*z3 * (
          - 1152
          + 1152*[1+x]^-1
          )

       + H(R(-1),x)*cf^3*z2 * (
          - 336
          + 192*[1+x]^-1
          + 16*x^-1
          - 144*x
          + 16*x^2
          )

       + H(R(-1),x)*ca*cf*z2*nf * (
          + 64/3
          - 64/3*[1+x]^-1
          )

       + H(R(-1),x)*ca*cf^2*z3 * (
          + 1344
          - 1344*[1+x]^-1
          )

       + H(R(-1),x)*ca*cf^2*z2 * (
          + 1208/3
          - 992/3*[1+x]^-1
          - 24*x^-1
          + 72*x
          - 24*x^2
          )

       + H(R(-1),x)*ca^2*cf*z3 * (
          - 384
          + 384*[1+x]^-1
          )

       + H(R(-1),x)*ca^2*cf*z2 * (
          - 352/3
          + 352/3*[1+x]^-1
          + 8*x^-1
          + 8*x^2
          )

       + H(R(-1,-2,0),x)*cf^3 * (
          - 256
          + 256*[1+x]^-1
          )

       + H(R(-1,-2,0),x)*ca*cf^2 * (
          + 128
          - 128*[1+x]^-1
          )

       + H(R(-1,-1),x)*cf^3*z2 * (
          + 1536
          - 1536*[1+x]^-1
          )

       + H(R(-1,-1),x)*ca*cf^2*z2 * (
          - 1792
          + 1792*[1+x]^-1
          )

       + H(R(-1,-1),x)*ca^2*cf*z2 * (
          + 512
          - 512*[1+x]^-1
          )

       + H(R(-1,-1,0),x)*cf^3 * (
          - 96
          - 32*x^-1
          - 96*x
          - 32*x^2
          )

       + H(R(-1,-1,0),x)*ca*cf^2 * (
          + 48
          + 48*x^-1
          + 48*x
          + 48*x^2
          )

       + H(R(-1,-1,0),x)*ca^2*cf * (
          - 16*x^-1
          - 16*x^2
          )

       + H(R(-1,-1,0,0),x)*cf^3 * (
          - 1280
          + 1280*[1+x]^-1
          )

       + H(R(-1,-1,0,0),x)*ca*cf^2 * (
          + 1152
          - 1152*[1+x]^-1
          )

       + H(R(-1,-1,0,0),x)*ca^2*cf * (
          - 256
          + 256*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*cf^3 * (
          - 1536
          + 1536*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*ca*cf^2 * (
          + 1792
          - 1792*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*ca^2*cf * (
          - 512
          + 512*[1+x]^-1
          )

       + H(R(-1,0),x)*cf^2*nf * (
          - 640/9
          + 640/9*[1+x]^-1
          )

       + H(R(-1,0),x)*cf^3 * (
          + 16
          + 16*x
          )

       + H(R(-1,0),x)*cf^3*z2 * (
          - 1280
          + 1280*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf*nf * (
          + 320/9
          - 320/9*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf^2 * (
          + 4072/9
          - 4288/9*[1+x]^-1
          - 24*x
          )

       + H(R(-1,0),x)*ca*cf^2*z2 * (
          + 1344
          - 1344*[1+x]^-1
          )

       + H(R(-1,0),x)*ca^2*cf * (
          - 2072/9
          + 2144/9*[1+x]^-1
          + 8*x
          )

       + H(R(-1,0),x)*ca^2*cf*z2 * (
          - 352
          + 352*[1+x]^-1
          )

       + H(R(-1,0,0),x)*cf^2*nf * (
          - 64/3
          + 64/3*[1+x]^-1
          )

       + H(R(-1,0,0),x)*cf^3 * (
          + 96*[1+x]^-1
          + 96*x
          )

       + H(R(-1,0,0),x)*ca*cf*nf * (
          + 32/3
          - 32/3*[1+x]^-1
          )

       + H(R(-1,0,0),x)*ca*cf^2 * (
          + 352/3
          - 496/3*[1+x]^-1
          - 48*x
          )

       + H(R(-1,0,0),x)*ca^2*cf * (
          - 176/3
          + 176/3*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*cf^3 * (
          + 704
          - 704*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*ca*cf^2 * (
          - 544
          + 544*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*ca^2*cf * (
          + 96
          - 96*[1+x]^-1
          )

       + H(R(-1,2),x)*cf^2*nf * (
          + 128/3
          - 128/3*[1+x]^-1
          )

       + H(R(-1,2),x)*cf^3 * (
          + 288
          - 192*[1+x]^-1
          - 32*x^-1
          + 96*x
          - 32*x^2
          )

       + H(R(-1,2),x)*ca*cf*nf * (
          - 64/3
          + 64/3*[1+x]^-1
          )

       + H(R(-1,2),x)*ca*cf^2 * (
          - 1136/3
          + 992/3*[1+x]^-1
          + 48*x^-1
          - 48*x
          + 48*x^2
          )

       + H(R(-1,2),x)*ca^2*cf * (
          + 352/3
          - 352/3*[1+x]^-1
          - 16*x^-1
          - 16*x^2
          )

       + H(R(-1,2,0),x)*cf^3 * (
          + 128
          - 128*[1+x]^-1
          )

       + H(R(-1,2,0),x)*ca*cf^2 * (
          - 64
          + 64*[1+x]^-1
          )

       + H(R(-1,3),x)*cf^3 * (
          + 1024
          - 1024*[1+x]^-1
          )

       + H(R(-1,3),x)*ca*cf^2 * (
          - 1024
          + 1024*[1+x]^-1
          )

       + H(R(-1,3),x)*ca^2*cf * (
          + 256
          - 256*[1+x]^-1
          )

       + H(R(0),x)*cf*nf^2 * (
          - 80/27
          + 80/27*[1-x]^-1
          )

       + H(R(0),x)*cf^2*nf * (
          - 20/3
          + 20/3*[1-x]^-1
          + 16/3*x
          )

       + H(R(0),x)*cf^2*z2*nf * (
          + 32/3*[1-x]^-1
          - 32/3*[1+x]^-1
          )

       + H(R(0),x)*cf^3 * (
          + 54
          - 6*[1-x]^-1
          - 48*[1+x]^-1
          + 128*x
          )

       + H(R(0),x)*cf^3*z3 * (
          + 384
          + 32*[1-x]^-1
          - 416*[1+x]^-1
          )

       + H(R(0),x)*cf^3*z2 * (
          + 96
          - 48*[1-x]^-1
          - 48*[1+x]^-1
          + 192*x
          - 32*x^2
          )

       + H(R(0),x)*ca*cf*nf * (
          + 1336/27
          - 1336/27*[1-x]^-1
          - 4/3*x
          )

       + H(R(0),x)*ca*cf*z2*nf * (
          - 16
          + 32/3*[1-x]^-1
          + 16/3*[1+x]^-1
          )

       + H(R(0),x)*ca*cf^2 * (
          + 86/3
          - 302/3*[1-x]^-1
          + 72*[1+x]^-1
          - 556/3*x
          )

       + H(R(0),x)*ca*cf^2*z3 * (
          - 192
          - 272*[1-x]^-1
          + 464*[1+x]^-1
          )

       + H(R(0),x)*ca*cf^2*z2 * (
          - 144
          + 328/3*[1-x]^-1
          + 104/3*[1+x]^-1
          - 96*x
          + 48*x^2
          )

       + H(R(0),x)*ca^2*cf * (
          - 3524/27
          + 4172/27*[1-x]^-1
          - 24*[1+x]^-1
          + 160/3*x
          )

       + H(R(0),x)*ca^2*cf*z3 * (
          + 128*[1-x]^-1
          - 128*[1+x]^-1
          )

       + H(R(0),x)*ca^2*cf*z2 * (
          + 88
          - 248/3*[1-x]^-1
          - 16/3*[1+x]^-1
          - 16*x^2
          )

       + H(R(0,0),x)*cf*nf^2 * (
          - 16/9
          + 16/9*[1-x]^-1
          )

       + H(R(0,0),x)*cf^2*nf * (
          + 176/9
          + 16*[1-x]^-1
          - 320/9*[1+x]^-1
          )

       + H(R(0,0),x)*cf^3 * (
          - 52
          + 52*[1-x]^-1
          + 16*x
          )

       + H(R(0,0),x)*cf^3*z2 * (
          + 448
          - 448*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf*nf * (
          + 176/9
          - 112/3*[1-x]^-1
          + 160/9*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf^2 * (
          - 1208/9
          - 104*[1-x]^-1
          + 2144/9*[1+x]^-1
          - 24*x
          )

       + H(R(0,0),x)*ca*cf^2*z2 * (
          - 288
          - 128*[1-x]^-1
          + 416*[1+x]^-1
          )

       + H(R(0,0),x)*ca^2*cf * (
          - 484/9
          + 1556/9*[1-x]^-1
          - 1072/9*[1+x]^-1
          + 8*x
          )

       + H(R(0,0),x)*ca^2*cf*z2 * (
          + 96
          - 96*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf^2*nf * (
          + 32
          - 32/3*[1-x]^-1
          - 64/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf^3 * (
          + 144
          - 144*[1+x]^-1
          - 96*x
          )

       + H(R(0,0,0),x)*ca*cf*nf * (
          - 32/3*[1-x]^-1
          + 32/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*ca*cf^2 * (
          - 176
          - 184/3*[1-x]^-1
          + 712/3*[1+x]^-1
          + 48*x
          )

       + H(R(0,0,0),x)*ca^2*cf * (
          + 248/3*[1-x]^-1
          - 248/3*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*cf^3 * (
          - 128
          - 64*[1-x]^-1
          + 192*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*ca*cf^2 * (
          + 160*[1-x]^-1
          - 160*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*ca^2*cf * (
          - 32*[1-x]^-1
          + 32*[1+x]^-1
          )

       + H(R(1),x)*cf^2*nf * (
          - 16/3
          + 16/3*x
          )

       + H(R(1),x)*cf^3 * (
          - 128
          + 128*x
          )

       + H(R(1),x)*cf^3*z3 * (
          - 384
          + 384*[1-x]^-1
          )

       + H(R(1),x)*cf^3*z2 * (
          - 48
          + 16*x^-1
          + 48*x
          - 16*x^2
          )

       + H(R(1),x)*ca*cf*nf * (
          + 4/3
          - 4/3*x
          )

       + H(R(1),x)*ca*cf^2 * (
          + 556/3
          - 556/3*x
          )

       + H(R(1),x)*ca*cf^2*z3 * (
          + 768
          - 768*[1-x]^-1
          )

       + H(R(1),x)*ca*cf^2*z2 * (
          + 24
          - 24*x^-1
          - 24*x
          + 24*x^2
          )

       + H(R(1),x)*ca^2*cf * (
          - 160/3
          + 160/3*x
          )

       + H(R(1),x)*ca^2*cf*z3 * (
          - 288
          + 288*[1-x]^-1
          )

       + H(R(1),x)*ca^2*cf*z2 * (
          + 8*x^-1
          - 8*x^2
          )

       + H(R(1,-2,0),x)*cf^3 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,-2,0),x)*ca*cf^2 * (
          + 512
          - 512*[1-x]^-1
          )

       + H(R(1,-2,0),x)*ca^2*cf * (
          - 192
          + 192*[1-x]^-1
          )

       + H(R(1,0),x)*cf^2*nf * (
          + 320/9
          - 320/9*[1-x]^-1
          )

       + H(R(1,0),x)*ca*cf^2 * (
          - 2144/9
          + 2144/9*[1-x]^-1
          )

       + H(R(1,0),x)*ca*cf^2*z2 * (
          + 64
          - 64*[1-x]^-1
          )

       + H(R(1,0),x)*ca^2*cf*z2 * (
          + 32
          - 32*[1-x]^-1
          )

       + H(R(1,0,0),x)*cf^2*nf * (
          + 128/3
          - 128/3*[1-x]^-1
          )

       + H(R(1,0,0),x)*cf^3 * (
          + 192
          - 192*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca*cf*nf * (
          - 16
          + 16*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca*cf^2 * (
          - 992/3
          + 992/3*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca^2*cf * (
          + 88
          - 88*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*cf^3 * (
          + 128
          - 128*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*ca*cf^2 * (
          - 352
          + 352*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*ca^2*cf * (
          + 96
          - 96*[1-x]^-1
          )

       + H(R(1,1,0,0),x)*ca*cf^2 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,1,0,0),x)*ca^2*cf * (
          + 128
          - 128*[1-x]^-1
          )

       + H(R(1,2,0),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(1,3),x)*cf^3 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,3),x)*ca*cf^2 * (
          + 256
          - 256*[1-x]^-1
          )

       + H(R(1,3),x)*ca^2*cf * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(2),x)*cf^2*nf * (
          + 320/9
          - 320/9*[1-x]^-1
          )

       + H(R(2),x)*cf^3 * (
          + 32
          + 32*x
          )

       + H(R(2),x)*cf^3*z2 * (
          - 192
          + 192*[1+x]^-1
          )

       + H(R(2),x)*ca*cf^2 * (
          - 2576/9
          + 2144/9*[1-x]^-1
          - 48*x
          )

       + H(R(2),x)*ca*cf^2*z2 * (
          + 288
          - 64*[1-x]^-1
          - 224*[1+x]^-1
          )

       + H(R(2),x)*ca^2*cf * (
          + 16
          + 16*x
          )

       + H(R(2),x)*ca^2*cf*z2 * (
          - 64
          + 64*[1+x]^-1
          )

       + H(R(2,0),x)*cf^2*nf * (
          + 64/3
          - 64/3*[1-x]^-1
          )

       + H(R(2,0),x)*cf^3 * (
          + 96
          - 96*[1-x]^-1
          )

       + H(R(2,0),x)*ca*cf^2 * (
          - 352/3
          + 352/3*[1-x]^-1
          )

       + H(R(2,0,0),x)*cf^3 * (
          - 64
          + 64*[1-x]^-1
          )

       + H(R(2,0,0),x)*ca*cf^2 * (
          - 160
          + 160*[1-x]^-1
          )

       + H(R(2,0,0),x)*ca^2*cf * (
          + 64
          - 64*[1-x]^-1
          )

       + H(R(2,1,0),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(2,2),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(3),x)*cf^2*nf * (
          - 64/3*[1-x]^-1
          + 64/3*[1+x]^-1
          )

       + H(R(3),x)*cf^3 * (
          - 96
          + 96*[1+x]^-1
          - 96*x
          + 32*x^2
          )

       + H(R(3),x)*ca*cf*nf * (
          + 16
          - 16/3*[1-x]^-1
          - 32/3*[1+x]^-1
          )

       + H(R(3),x)*ca*cf^2 * (
          + 144
          + 64/3*[1-x]^-1
          - 496/3*[1+x]^-1
          + 48*x
          - 48*x^2
          )

       + H(R(3),x)*ca^2*cf * (
          - 88
          + 88/3*[1-x]^-1
          + 176/3*[1+x]^-1
          + 16*x^2
          )

       + H(R(3,0),x)*cf^3 * (
          - 192
          + 128*[1-x]^-1
          + 64*[1+x]^-1
          )

       + H(R(3,0),x)*ca*cf^2 * (
          + 32*[1-x]^-1
          - 32*[1+x]^-1
          )

       + H(R(3,1),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(4),x)*cf^3 * (
          - 448
          + 64*[1-x]^-1
          + 384*[1+x]^-1
          )

       + H(R(4),x)*ca*cf^2 * (
          + 288
          + 32*[1-x]^-1
          - 320*[1+x]^-1
          )

       + H(R(4),x)*ca^2*cf * (
          - 96
          + 32*[1-x]^-1
          + 64*[1+x]^-1
          );

L   PTRqq1m =

       + cf*nf * (
          + 40/9
          - 40/9*[1-x]^-1
          )

       + cf^2 * (
          + 8
          - 8*x
          )

       + cf^2*z2 * (
          - 16
          + 16*[1+x]^-1
          )

       + ca*cf * (
          - 304/9
          + 268/9*[1-x]^-1
          + 4*x
          )

       + ca*cf*z2 * (
          + 16
          - 8*[1-x]^-1
          - 8*[1+x]^-1
          )

       + delta_(1 - x)*z2*nf*cf * (
          - 8/3
          )

       + delta_(1 - x)*z2*cf*ca * (
          + 44/3
          )

       + delta_(1 - x)*z2*cf^2 * (
          - 12
          )

       + delta_(1 - x)*z3*cf*ca * (
          - 12
          )

       + delta_(1 - x)*z3*cf^2 * (
          + 24
          )

       + delta_(1 - x)*nf*cf * (
          - 1/3
          )

       + delta_(1 - x)*cf*ca * (
          + 17/6
          )

       + delta_(1 - x)*cf^2 * (
          + 3/2
          )

       + H(R(-1,0),x)*cf^2 * (
          - 32
          + 32*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf * (
          + 16
          - 16*[1+x]^-1
          )

       + H(R(0),x)*cf*nf * (
          + 8/3
          - 8/3*[1-x]^-1
          )

       + H(R(0),x)*cf^2 * (
          + 12
          - 12*[1-x]^-1
          )

       + H(R(0),x)*ca*cf * (
          - 44/3
          + 44/3*[1-x]^-1
          )

       + H(R(0,0),x)*cf^2 * (
          + 16
          - 16*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf * (
          - 16
          + 8*[1-x]^-1
          + 8*[1+x]^-1
          )

       + H(R(1,0),x)*cf^2 * (
          - 16
          + 16*[1-x]^-1
          )

       + H(R(2),x)*cf^2 * (
          - 16
          + 16*[1-x]^-1
          );

L   PTRqq2m =

       + cf*nf^2 * (
          + 40/27
          - 16/27*[1-x]^-1
          - 8/9*x
          )

       + cf^2*nf * (
          + 218/9
          - 110/3*[1-x]^-1
          + 112/9*x
          )

       + cf^2*z3*nf * (
          - 256/3
          + 160/3*[1-x]^-1
          + 32*[1+x]^-1
          )

       + cf^2*z2*nf * (
          + 320/9
          - 320/9*[1+x]^-1
          )

       + cf^3 * (
          - 208/3
          + 208/3*x
          )

       + cf^3*z3 * (
          - 144
          + 144*[1+x]^-1
          - 144*x
          + 80/3*x^2
          )

       + cf^3*z2 * (
          - 32/3
          + 128/3*x
          + 16/3*x^2
          )

       + cf^3*z2^2 * (
          + 416/5
          + 144/5*[1-x]^-1
          - 112*[1+x]^-1
          )

       + ca*cf*nf * (
          + 740/27
          - 836/27*[1-x]^-1
          + 32/9*x
          )

       + ca*cf*z3*nf * (
          + 64
          - 48*[1-x]^-1
          - 16*[1+x]^-1
          )

       + ca*cf*z2*nf * (
          - 320/9
          + 160/9*[1-x]^-1
          + 160/9*[1+x]^-1
          )

       + ca*cf^2 * (
          + 1744/9
          - 1744/9*x
          )

       + ca*cf^2*z3 * (
          + 664/3
          + 80/3*[1-x]^-1
          - 248*[1+x]^-1
          + 216*x
          - 40/3*x^2
          )

       + ca*cf^2*z2 * (
          - 2096/9
          + 2144/9*[1+x]^-1
          - 64/3*x
          + 8/3*x^2
          )

       + ca*cf^2*z2^2 * (
          + 592/5
          - 552/5*[1-x]^-1
          - 8*[1+x]^-1
          )

       + ca^2*cf * (
          - 216
          + 490/3*[1-x]^-1
          + 158/3*x
          )

       + ca^2*cf*z3 * (
          - 104
          + 16*[1-x]^-1
          + 88*[1+x]^-1
          - 72*x
          )

       + ca^2*cf*z2 * (
          + 2144/9
          - 1072/9*[1-x]^-1
          - 1072/9*[1+x]^-1
          - 8/3*x^2
          )

       + ca^2*cf*z2^2 * (
          - 544/5
          + 384/5*[1-x]^-1
          + 32*[1+x]^-1
          )

       + delta_(1 - x)*z2*z3*cf^2*ca * (
          + 16
          )

       + delta_(1 - x)*z2*z3*cf^3 * (
          - 32
          )

       + delta_(1 - x)*z2*nf*cf*ca * (
          - 1336/27
          )

       + delta_(1 - x)*z2*nf*cf^2 * (
          + 20/3
          )

       + delta_(1 - x)*z2*nf^2*cf * (
          + 80/27
          )

       + delta_(1 - x)*z2*cf*ca^2 * (
          + 4496/27
          )

       + delta_(1 - x)*z2*cf^2*ca * (
          - 410/3
          )

       + delta_(1 - x)*z2*cf^3 * (
          + 18
          )

       + delta_(1 - x)*z2^2*nf*cf*ca * (
          + 4/5
          )

       + delta_(1 - x)*z2^2*nf*cf^2 * (
          + 232/15
          )

       + delta_(1 - x)*z2^2*cf*ca^2 * (
          - 2
          )

       + delta_(1 - x)*z2^2*cf^2*ca * (
          - 988/15
          )

       + delta_(1 - x)*z2^2*cf^3 * (
          + 288/5
          )

       + delta_(1 - x)*z3*nf*cf*ca * (
          + 200/9
          )

       + delta_(1 - x)*z3*nf*cf^2 * (
          - 136/3
          )

       + delta_(1 - x)*z3*nf^2*cf * (
          - 16/9
          )

       + delta_(1 - x)*z3*cf*ca^2 * (
          - 1552/9
          )

       + delta_(1 - x)*z3*cf^2*ca * (
          + 844/3
          )

       + delta_(1 - x)*z3*cf^3 * (
          + 68
          )

       + delta_(1 - x)*nf*cf*ca * (
          + 20
          )

       + delta_(1 - x)*nf*cf^2 * (
          - 23
          )

       + delta_(1 - x)*nf^2*cf * (
          - 17/9
          )

       + delta_(1 - x)*cf*ca^2 * (
          - 1657/36
          + 40*z5
          )

       + delta_(1 - x)*cf^2*ca * (
          + 151/4
          + 120*z5
          )

       + delta_(1 - x)*cf^3 * (
          + 29/2
          - 240*z5
          )

       + H(R(-3,0),x)*cf^3 * (
          - 128
          - 64*[1-x]^-1
          + 192*[1+x]^-1
          )

       + H(R(-3,0),x)*ca*cf^2 * (
          + 192
          - 32*[1-x]^-1
          - 160*[1+x]^-1
          )

       + H(R(-3,0),x)*ca^2*cf * (
          - 64
          + 32*[1-x]^-1
          + 32*[1+x]^-1
          )

       + H(R(-2),x)*cf^3*z2 * (
          + 832
          + 192*[1-x]^-1
          - 1024*[1+x]^-1
          )

       + H(R(-2),x)*ca*cf^2*z2 * (
          - 928
          - 96*[1-x]^-1
          + 1024*[1+x]^-1
          )

       + H(R(-2),x)*ca^2*cf*z2 * (
          + 256
          - 256*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*cf^3 * (
          - 128
          + 384*[1-x]^-1
          - 256*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*ca*cf^2 * (
          + 320
          - 448*[1-x]^-1
          + 128*[1+x]^-1
          )

       + H(R(-2,-1,0),x)*ca^2*cf * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(-2,0),x)*cf^2*nf * (
          + 64/3
          - 64/3*[1+x]^-1
          )

       + H(R(-2,0),x)*cf^3 * (
          + 96
          - 96*[1+x]^-1
          + 288*x
          + 32/3*x^2
          )

       + H(R(-2,0),x)*ca*cf*nf * (
          - 32/3
          + 32/3*[1+x]^-1
          )

       + H(R(-2,0),x)*ca*cf^2 * (
          - 784/3
          + 96*[1-x]^-1
          + 496/3*[1+x]^-1
          - 432*x
          - 16/3*x^2
          )

       + H(R(-2,0),x)*ca^2*cf * (
          + 320/3
          - 48*[1-x]^-1
          - 176/3*[1+x]^-1
          + 144*x
          )

       + H(R(-2,0,0),x)*cf^3 * (
          - 640
          - 192*[1-x]^-1
          + 832*[1+x]^-1
          )

       + H(R(-2,0,0),x)*ca*cf^2 * (
          + 512
          + 160*[1-x]^-1
          - 672*[1+x]^-1
          )

       + H(R(-2,0,0),x)*ca^2*cf * (
          - 96
          - 32*[1-x]^-1
          + 128*[1+x]^-1
          )

       + H(R(-2,2),x)*cf^3 * (
          - 896
          + 896*[1+x]^-1
          )

       + H(R(-2,2),x)*ca*cf^2 * (
          + 1088
          - 128*[1-x]^-1
          - 960*[1+x]^-1
          )

       + H(R(-2,2),x)*ca^2*cf * (
          - 320
          + 64*[1-x]^-1
          + 256*[1+x]^-1
          )

       + H(R(-1),x)*cf^2*z2*nf * (
          + 128/3
          - 128/3*[1+x]^-1
          )

       + H(R(-1),x)*cf^3*z3 * (
          + 1152
          - 1152*[1+x]^-1
          )

       + H(R(-1),x)*cf^3*z2 * (
          + 336
          - 192*[1+x]^-1
          - 16*x^-1
          + 144*x
          - 16*x^2
          )

       + H(R(-1),x)*ca*cf*z2*nf * (
          - 64/3
          + 64/3*[1+x]^-1
          )

       + H(R(-1),x)*ca*cf^2*z3 * (
          - 1344
          + 1344*[1+x]^-1
          )

       + H(R(-1),x)*ca*cf^2*z2 * (
          - 1640/3
          + 992/3*[1+x]^-1
          + 8*x^-1
          - 216*x
          + 8*x^2
          )

       + H(R(-1),x)*ca^2*cf*z3 * (
          + 384
          - 384*[1+x]^-1
          )

       + H(R(-1),x)*ca^2*cf*z2 * (
          + 568/3
          - 352/3*[1+x]^-1
          + 72*x
          )

       + H(R(-1,-2,0),x)*cf^3 * (
          + 256
          - 256*[1+x]^-1
          )

       + H(R(-1,-2,0),x)*ca*cf^2 * (
          - 128
          + 128*[1+x]^-1
          )

       + H(R(-1,-1),x)*cf^3*z2 * (
          - 1536
          + 1536*[1+x]^-1
          )

       + H(R(-1,-1),x)*ca*cf^2*z2 * (
          + 1792
          - 1792*[1+x]^-1
          )

       + H(R(-1,-1),x)*ca^2*cf*z2 * (
          - 512
          + 512*[1+x]^-1
          )

       + H(R(-1,-1,0),x)*cf^3 * (
          - 288
          - 32/3*x^-1
          - 288*x
          - 32/3*x^2
          )

       + H(R(-1,-1,0),x)*ca*cf^2 * (
          + 432
          + 16/3*x^-1
          + 432*x
          + 16/3*x^2
          )

       + H(R(-1,-1,0),x)*ca^2*cf * (
          - 144
          - 144*x
          )

       + H(R(-1,-1,0,0),x)*cf^3 * (
          + 1280
          - 1280*[1+x]^-1
          )

       + H(R(-1,-1,0,0),x)*ca*cf^2 * (
          - 1152
          + 1152*[1+x]^-1
          )

       + H(R(-1,-1,0,0),x)*ca^2*cf * (
          + 256
          - 256*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*cf^3 * (
          + 1536
          - 1536*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*ca*cf^2 * (
          - 1792
          + 1792*[1+x]^-1
          )

       + H(R(-1,-1,2),x)*ca^2*cf * (
          + 512
          - 512*[1+x]^-1
          )

       + H(R(-1,0),x)*cf^2*nf * (
          + 640/9
          - 640/9*[1+x]^-1
          )

       + H(R(-1,0),x)*cf^3 * (
          + 32/3
          + 16/3*x^-1
          + 32/3*x
          + 16/3*x^2
          )

       + H(R(-1,0),x)*cf^3*z2 * (
          + 1280
          - 1280*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf*nf * (
          - 320/9
          + 320/9*[1+x]^-1
          )

       + H(R(-1,0),x)*ca*cf^2 * (
          - 4336/9
          + 4288/9*[1+x]^-1
          + 8/3*x^-1
          - 16/3*x
          + 8/3*x^2
          )

       + H(R(-1,0),x)*ca*cf^2*z2 * (
          - 1344
          + 1344*[1+x]^-1
          )

       + H(R(-1,0),x)*ca^2*cf * (
          + 2144/9
          - 2144/9*[1+x]^-1
          - 8/3*x^-1
          - 8/3*x^2
          )

       + H(R(-1,0),x)*ca^2*cf*z2 * (
          + 352
          - 352*[1+x]^-1
          )

       + H(R(-1,0,0),x)*cf^2*nf * (
          + 64/3
          - 64/3*[1+x]^-1
          )

       + H(R(-1,0,0),x)*cf^3 * (
          + 96
          - 96*[1+x]^-1
          + 32/3*x^-1
          + 32/3*x^2
          )

       + H(R(-1,0,0),x)*ca*cf*nf * (
          - 32/3
          + 32/3*[1+x]^-1
          )

       + H(R(-1,0,0),x)*ca*cf^2 * (
          - 496/3
          + 496/3*[1+x]^-1
          - 16/3*x^-1
          - 16/3*x^2
          )

       + H(R(-1,0,0),x)*ca^2*cf * (
          + 176/3
          - 176/3*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*cf^3 * (
          - 704
          + 704*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*ca*cf^2 * (
          + 544
          - 544*[1+x]^-1
          )

       + H(R(-1,0,0,0),x)*ca^2*cf * (
          - 96
          + 96*[1+x]^-1
          )

       + H(R(-1,2),x)*cf^2*nf * (
          - 128/3
          + 128/3*[1+x]^-1
          )

       + H(R(-1,2),x)*cf^3 * (
          - 480
          + 192*[1+x]^-1
          + 32/3*x^-1
          - 288*x
          + 32/3*x^2
          )

       + H(R(-1,2),x)*ca*cf*nf * (
          + 64/3
          - 64/3*[1+x]^-1
          )

       + H(R(-1,2),x)*ca*cf^2 * (
          + 2288/3
          - 992/3*[1+x]^-1
          - 16/3*x^-1
          + 432*x
          - 16/3*x^2
          )

       + H(R(-1,2),x)*ca^2*cf * (
          - 784/3
          + 352/3*[1+x]^-1
          - 144*x
          )

       + H(R(-1,2,0),x)*cf^3 * (
          - 128
          + 128*[1+x]^-1
          )

       + H(R(-1,2,0),x)*ca*cf^2 * (
          + 64
          - 64*[1+x]^-1
          )

       + H(R(-1,3),x)*cf^3 * (
          - 1024
          + 1024*[1+x]^-1
          )

       + H(R(-1,3),x)*ca*cf^2 * (
          + 1024
          - 1024*[1+x]^-1
          )

       + H(R(-1,3),x)*ca^2*cf * (
          - 256
          + 256*[1+x]^-1
          )

       + H(R(0),x)*cf*nf^2 * (
          - 80/27
          + 80/27*[1-x]^-1
          )

       + H(R(0),x)*cf^2*nf * (
          - 20/3
          + 20/3*[1-x]^-1
          + 16/3*x
          )

       + H(R(0),x)*cf^2*z2*nf * (
          - 64/3
          + 32/3*[1-x]^-1
          + 32/3*[1+x]^-1
          )

       + H(R(0),x)*cf^3 * (
          - 110/3
          - 6*[1-x]^-1
          + 48*[1+x]^-1
          + 176/3*x
          )

       + H(R(0),x)*cf^3*z3 * (
          - 448
          + 32*[1-x]^-1
          + 416*[1+x]^-1
          )

       + H(R(0),x)*cf^3*z2 * (
          - 48*[1-x]^-1
          + 48*[1+x]^-1
          - 288*x
          + 64/3*x^2
          )

       + H(R(0),x)*ca*cf*nf * (
          + 1336/27
          - 1336/27*[1-x]^-1
          - 4/3*x
          )

       + H(R(0),x)*ca*cf*z2*nf * (
          - 16/3
          + 32/3*[1-x]^-1
          - 16/3*[1+x]^-1
          )

       + H(R(0),x)*ca*cf^2 * (
          + 494/3
          - 302/3*[1-x]^-1
          - 72*[1+x]^-1
          - 124*x
          )

       + H(R(0),x)*ca*cf^2*z3 * (
          + 736
          - 272*[1-x]^-1
          - 464*[1+x]^-1
          )

       + H(R(0),x)*ca*cf^2*z2 * (
          - 224/3
          + 328/3*[1-x]^-1
          - 104/3*[1+x]^-1
          + 432*x
          - 32/3*x^2
          )

       + H(R(0),x)*ca^2*cf * (
          - 4748/27
          + 4172/27*[1-x]^-1
          + 24*[1+x]^-1
          + 40*x
          )

       + H(R(0),x)*ca^2*cf*z3 * (
          - 256
          + 128*[1-x]^-1
          + 128*[1+x]^-1
          )

       + H(R(0),x)*ca^2*cf*z2 * (
          + 232/3
          - 248/3*[1-x]^-1
          + 16/3*[1+x]^-1
          - 144*x
          )

       + H(R(0,0),x)*cf*nf^2 * (
          - 16/9
          + 16/9*[1-x]^-1
          )

       + H(R(0,0),x)*cf^2*nf * (
          - 464/9
          + 16*[1-x]^-1
          + 320/9*[1+x]^-1
          )

       + H(R(0,0),x)*cf^3 * (
          - 188/3
          + 52*[1-x]^-1
          - 224/3*x
          - 16/3*x^2
          )

       + H(R(0,0),x)*cf^3*z2 * (
          - 448
          + 448*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf*nf * (
          + 496/9
          - 112/3*[1-x]^-1
          - 160/9*[1+x]^-1
          )

       + H(R(0,0),x)*ca*cf^2 * (
          + 3128/9
          - 104*[1-x]^-1
          - 2144/9*[1+x]^-1
          + 112/3*x
          - 8/3*x^2
          )

       + H(R(0,0),x)*ca*cf^2*z2 * (
          + 544
          - 128*[1-x]^-1
          - 416*[1+x]^-1
          )

       + H(R(0,0),x)*ca^2*cf * (
          - 292
          + 1556/9*[1-x]^-1
          + 1072/9*[1+x]^-1
          + 8/3*x^2
          )

       + H(R(0,0),x)*ca^2*cf*z2 * (
          - 96
          + 96*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf^2*nf * (
          - 32/3
          - 32/3*[1-x]^-1
          + 64/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf^3 * (
          - 144
          + 144*[1+x]^-1
          - 32/3*x^2
          )

       + H(R(0,0,0),x)*ca*cf*nf * (
          + 64/3
          - 32/3*[1-x]^-1
          - 32/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*ca*cf^2 * (
          + 896/3
          - 184/3*[1-x]^-1
          - 712/3*[1+x]^-1
          + 16/3*x^2
          )

       + H(R(0,0,0),x)*ca^2*cf * (
          - 496/3
          + 248/3*[1-x]^-1
          + 248/3*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*cf^3 * (
          + 256
          - 64*[1-x]^-1
          - 192*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*ca*cf^2 * (
          - 320
          + 160*[1-x]^-1
          + 160*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*ca^2*cf * (
          + 64
          - 32*[1-x]^-1
          - 32*[1+x]^-1
          )

       + H(R(1),x)*cf^2*nf * (
          + 16/3
          - 16/3*x
          )

       + H(R(1),x)*cf^3 * (
          - 16/3
          + 16/3*x
          )

       + H(R(1),x)*cf^3*z3 * (
          - 384
          + 384*[1-x]^-1
          )

       + H(R(1),x)*cf^3*z2 * (
          + 144
          - 16/3*x^-1
          - 144*x
          + 16/3*x^2
          )

       + H(R(1),x)*ca*cf*nf * (
          - 4
          + 4*x
          )

       + H(R(1),x)*ca*cf^2 * (
          + 100/3
          - 100/3*x
          )

       + H(R(1),x)*ca*cf^2*z3 * (
          + 768
          - 768*[1-x]^-1
          )

       + H(R(1),x)*ca*cf^2*z2 * (
          - 216
          + 8/3*x^-1
          + 216*x
          - 8/3*x^2
          )

       + H(R(1),x)*ca^2*cf * (
          - 8
          + 8*x
          )

       + H(R(1),x)*ca^2*cf*z3 * (
          - 288
          + 288*[1-x]^-1
          )

       + H(R(1),x)*ca^2*cf*z2 * (
          + 72
          - 72*x
          )

       + H(R(1,-2,0),x)*cf^3 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,-2,0),x)*ca*cf^2 * (
          + 512
          - 512*[1-x]^-1
          )

       + H(R(1,-2,0),x)*ca^2*cf * (
          - 192
          + 192*[1-x]^-1
          )

       + H(R(1,0),x)*cf^2*nf * (
          + 320/9
          - 320/9*[1-x]^-1
          )

       + H(R(1,0),x)*cf^3 * (
          + 32
          - 32*x
          )

       + H(R(1,0),x)*ca*cf^2 * (
          - 2288/9
          + 2144/9*[1-x]^-1
          + 16*x
          )

       + H(R(1,0),x)*ca*cf^2*z2 * (
          + 64
          - 64*[1-x]^-1
          )

       + H(R(1,0),x)*ca^2*cf*z2 * (
          + 32
          - 32*[1-x]^-1
          )

       + H(R(1,0,0),x)*cf^2*nf * (
          + 128/3
          - 128/3*[1-x]^-1
          )

       + H(R(1,0,0),x)*cf^3 * (
          + 192
          - 192*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca*cf*nf * (
          - 16
          + 16*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca*cf^2 * (
          - 992/3
          + 992/3*[1-x]^-1
          )

       + H(R(1,0,0),x)*ca^2*cf * (
          + 88
          - 88*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*cf^3 * (
          + 128
          - 128*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*ca*cf^2 * (
          - 352
          + 352*[1-x]^-1
          )

       + H(R(1,0,0,0),x)*ca^2*cf * (
          + 96
          - 96*[1-x]^-1
          )

       + H(R(1,1,0,0),x)*ca*cf^2 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,1,0,0),x)*ca^2*cf * (
          + 128
          - 128*[1-x]^-1
          )

       + H(R(1,2,0),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(1,3),x)*cf^3 * (
          - 256
          + 256*[1-x]^-1
          )

       + H(R(1,3),x)*ca*cf^2 * (
          + 256
          - 256*[1-x]^-1
          )

       + H(R(1,3),x)*ca^2*cf * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(2),x)*cf^2*nf * (
          + 320/9
          - 320/9*[1-x]^-1
          )

       + H(R(2),x)*cf^3 * (
          + 64/3
          - 128/3*x
          )

       + H(R(2),x)*cf^3*z2 * (
          + 192
          - 192*[1+x]^-1
          )

       + H(R(2),x)*ca*cf^2 * (
          - 2240/9
          + 2144/9*[1-x]^-1
          + 64/3*x
          )

       + H(R(2),x)*ca*cf^2*z2 * (
          - 160
          - 64*[1-x]^-1
          + 224*[1+x]^-1
          )

       + H(R(2),x)*ca^2*cf*z2 * (
          + 64
          - 64*[1+x]^-1
          )

       + H(R(2,0),x)*cf^2*nf * (
          + 64/3
          - 64/3*[1-x]^-1
          )

       + H(R(2,0),x)*cf^3 * (
          + 96
          - 96*[1-x]^-1
          )

       + H(R(2,0),x)*ca*cf^2 * (
          - 352/3
          + 352/3*[1-x]^-1
          )

       + H(R(2,0,0),x)*cf^3 * (
          - 64
          + 64*[1-x]^-1
          )

       + H(R(2,0,0),x)*ca*cf^2 * (
          - 160
          + 160*[1-x]^-1
          )

       + H(R(2,0,0),x)*ca^2*cf * (
          + 64
          - 64*[1-x]^-1
          )

       + H(R(2,1,0),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(2,2),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(3),x)*cf^2*nf * (
          + 128/3
          - 64/3*[1-x]^-1
          - 64/3*[1+x]^-1
          )

       + H(R(3),x)*cf^3 * (
          + 96
          - 96*[1+x]^-1
          + 288*x
          - 32/3*x^2
          )

       + H(R(3),x)*ca*cf*nf * (
          - 16/3
          - 16/3*[1-x]^-1
          + 32/3*[1+x]^-1
          )

       + H(R(3),x)*ca*cf^2 * (
          - 560/3
          + 64/3*[1-x]^-1
          + 496/3*[1+x]^-1
          - 432*x
          + 16/3*x^2
          )

       + H(R(3),x)*ca^2*cf * (
          + 88/3
          + 88/3*[1-x]^-1
          - 176/3*[1+x]^-1
          + 144*x
          )

       + H(R(3,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*[1+x]^-1
          )

       + H(R(3,0),x)*ca*cf^2 * (
          - 64
          + 32*[1-x]^-1
          + 32*[1+x]^-1
          )

       + H(R(3,1),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          )

       + H(R(4),x)*cf^3 * (
          + 320
          + 64*[1-x]^-1
          - 384*[1+x]^-1
          )

       + H(R(4),x)*ca*cf^2 * (
          - 352
          + 32*[1-x]^-1
          + 320*[1+x]^-1
          )

       + H(R(4),x)*ca^2*cf * (
          + 32
          + 32*[1-x]^-1
          - 64*[1+x]^-1
          );

